Which Algorithms Have Tight Generalization Bounds?

We study which machine learning algorithms have tight generalization bounds. First, we present conditions that preclude the existence of tight generalization bounds. Specifically, we show that algorithms that have certain inductive biases that cause them to be unstable do not admit tight generalization bounds. Next, we show that algorithms that are sufficiently stable do have tight generalization bounds. We conclude with a simple characterization that relates the existence of tight generalization bounds to the conditional variance of the algorithm's loss.

==> latex-common/clean.sh <==
has_param() {
    local term="$1"
    shift
    for arg; do
        if [[ $arg == "$term" ]]; then
            return 0
        fi
    done
    return 1
}

declare -a extensions=(
    ".aux"
    ".bbl"
    ".bcf"
    ".blg"
    ".lof"
    ".log"
    ".lot"
    ".out"
    ".pdf"
    ".synctex.gz"
    ".toc"
    ".synctex"
    ".fdb_latexmk"
    ".fls"
    ".run.xml"
    ".snm"
    ".nav"
    ".loa"
    ".loalgorithmFloat"
    ".lof"
    ".loprotocol"
)



if has_param '-r' "$@"; then

    shopt -s globstar

    for extension in "${extensions[@]}"
    do
        rm -r -- **/*${extension}
    done

else

    for extension in "${extensions[@]}"
    do
        rm *${extension}
    done

fi


==> latex-common/format_bib.sh <==
# See https://tex.stackexchange.com/questions/415028/prevent-biber-tool-from-removing-non-standard-fields-in-bib-files for details on config file changes I made.

biber --tool --output_file=./common.bib --output_align --output_indent=2 --output_fieldcase=lower ./raw.bib

